Automatic Knowledge Graph Construction and Query for Earthquake Catalogs

In recent years, the number of events in earthquake catalogs has significantly increased due to the utilization of more effective deep learning based detectors and phase pickers but answering open ended questions such as what characterizes this sequence? remains constrained by rigid spatiotemporal windowing and subjective expert interpretation. We present the first systematic application of graph based retrieval augmented generation GraphRAG directly to raw, tabular catalog records across three independently featured catalogs, a reservoir adjacent swarm, the 2019 Ridgecrest tectonic sequence, and the 2021 Maduo Mw7.4 aftershock sequence. Without the need for manual data structuring, the pipeline builds structurally complete, queryable knowledge graphs for all three. Rigorous evaluation individually verified against catalog derived ground truth and a rule based reference graph exposes failure modes, and four seismology informed prompt fixes eliminate all targeted fabrications while sharply improving mechanism reasoning. A vector RAG baseline demonstrates the graph layers distinctive value, catalog wide summarization and temporal stage comparison. In addition, we have identified two main pitfalls that need attention. GraphRAG thus offers a practical, transferable, near zero cost query interface for earthquake catalogs, where careful prompting ensures the results are consistently accurate and trustworthy.

==> tools/strip_rev.py <==
#!/usr/bin/env python3
"""Produce a clean LaTeX source from the revision-tracked access.tex.

Removes the change-tracking preamble block and unwraps every \\rev{...}
(balanced braces, nesting allowed). Usage:
    python3 tools/strip_rev.py [access.tex] [access_clean.tex]
"""
import re, sys

src = sys.argv[1] if len(sys.argv) > 1 else "access.tex"
dst = sys.argv[2] if len(sys.argv) > 2 else "access_clean.tex"
s = open(src, encoding="utf-8").read()

# 1. drop the preamble block (marker lines inclusive)
s, n = re.subn(
    r"% ---- revision change-tracking.*?% ---- end revision change-tracking ----\n\n?",
    "", s, count=1, flags=re.S)
if n != 1:
    sys.exit("tracking preamble block not found")

# 2. unwrap \rev{...} with balanced-brace matching
out, i, count = [], 0, 0
while True:
    j = s.find(r"\rev{", i)
    if j < 0:
        out.append(s[i:]); break
    out.append(s[i:j])
    k, depth = j + len(r"\rev{"), 1
    while depth:
        c = s[k]
        if c == "\\": k += 2; continue      # skip escaped chars like \{ \}
        if c == "{": depth += 1
        elif c == "}": depth -= 1
        k += 1
    out.append(s[j + len(r"\rev{"):k - 1])
    i, count = k, count + 1
s = "".join(out)

# 3. unwrap \begin{revblock} ... \end{revblock}
s, nb = re.subn(r"\\begin\{revblock\}\n?", "", s)
s, ne = re.subn(r"\\end\{revblock\}\n?", "", s)
if nb != ne:
    sys.exit("unbalanced revblock environments")

for tok in (r"\rev{", r"\hl{", "soul", r"\showrev", r"\sethlcolor", "revblock"):
    if tok in s:
        sys.exit(f"leftover token in clean output: {tok}")
open(dst, "w", encoding="utf-8").write(s)
print(f"wrote {dst}: unwrapped {count} \\rev{{}} spans and {nb} revblock environments")

